A phase inversion benchmark for multiscale multiphase flows

A series of benchmarks based on the physical situation of "phase inversion" between two immiscible liquids is presented. These benchmarks aim at progressing toward the direct numerical simulation of two-phase flows. Several CFD codes developed in French laboratories and using either Volume-of-Fluid or Level-Set interface tracking methods are used to provide physical solutions of the benchmarks, convergence studies and code comparisons. Two typical configurations are retained, with integral scale Reynolds numbers of 13.700 and 433.000, respectively. The physics of the problem are probed through macroscopic quantities such as potential and kinetic energies, or enstrophy. In addition, scaling laws for the temporal decay of the kinetic energy are derived to check the physical relevance of the simulations. Finally the droplet size distribution is probed. Additional test problems are also reported to estimate the influence of viscous effects in the vicinity of the interface.

==> tarit.sh <==
# for file in `cat a.txt`; do mv -f $file OLDfigures ; done
mv *.bib new7* new8* new9* Unused
rm -f *~ *.log *.blg *eps-converted-to.pdf
/bin/rm -fr test tarfile.tar.zg
tar cfz tarfile.tar.gz *.tex *.bbl *.eps *.pdf *.png *.sty
mkdir test
cd test
tar xfz ../tarfile.tar.gz

